From Matrix Models to Gaussian Molecules and the Einstein-Hilbert Action

A matrix model on a D-dimensional Euclidean space is introduced as a generalization of random matrix models and as a non-perturbative definition of discretized closed string theory. The free energy of the matrix model is formally derived to all orders in string perturbation expansion and shown to be given in terms of invariant graph polynomials, whose coefficients enumerate ribbon graphs and are a refinement of the generalized Catalan numbers. The vacuum diagrams contributing to the free energy are found to be related to Gaussian molecules, known from the study of polymer structures. Coupling the matrix field to a curved background with Riemannian metric yields a non-perturbative definition of discretized string theory on this background. No on-shell condition for the metric is required to arrive at the free energy. Rather, it is shown that the free energy of the matrix model is the Einstein-Hilbert action with cosmological constant term. The gravitational and the cosmological constants are both formally determined to all orders in the string perturbation expansion. In fact, they are explicitly given by the expectation value of a particular graph invariant. Introducing a vector field, minimally coupled to a background gauge field, provides a discretized open-closed string theory, leading to the Yang-Mills action as well as intrinsic and extrinsic curvature terms.

==> anc/graph_invariants_random_generation_and_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "e5d1a896",
   "metadata": {},
   "source": [
    "This jupyter notebook caluclates the Kirchhoff index and the graviational graph invariant for randomly generated Laplacian matrices of skeleton graphs for given degrees (d_1, d_2, ..., d_v), including graphs with loops.\n",
    "\n",
    "Python: 3.14\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5bd61e9",
   "metadata": {},
   "source": [
    "# Kirchhoff index and Graviational Graph Invariant"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bf371525",
   "metadata": {},
   "source": [
    "## Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17da8597-1814-4634-bd83-279cce8ec1cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import scipy.special as sc\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "import datetime\n",
    "from matplotlib.ticker import MultipleLocator"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a126973",
   "metadata": {},
   "source": [
    "## Function Definitions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2f9d8736-e23b-4aad-a131-8cb89814ac30",
   "metadata": {},
   "outputs": [],
   "source": [
    "def laplacian(adj_mat):\n",
    "    \"\"\"Laplacian matrix of an adjacency matrix\"\"\"\n",
    "    deg_mat = np.diag(np.sum(adj_mat,axis=0))\n",
    "    return deg_mat - adj_mat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba7eb3d6-f305-4f48-a028-3009e9171d09",
   "metadata": {},
   "outputs": [],
   "source": [
    "def edges(adj_mat):\n",
    "    \"\"\"Number of edges of an adjacency matrix\"\"\"\n",
    "    return np.sum(adj_mat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7a7ddd28-8800-4b29-a0fa-6309890f9f26",
   "metadata": {},
   "outputs": [],
   "source": [
    "def vertices(lap_mat):\n",
    "    \"\"\"Number of vertices of an adjacency matrix\"\"\"\n",
    "    return len(lap_mat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b78eb3f4-ac2c-4318-9ac6-ac00d1dd7c3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def kf(lap_mat):\n",
    "    \"\"\"Kirchhoff index / #-of-vertices: as sum of inverse Laplacian Eigenvalues\n",
    "    Kf(lap)/v = \\sum_i 1/\\lambda_i\n",
    "    \"\"\"\n",
    "    return np.sum(1/(np.sort(np.linalg.eig(lap_mat)[0])[1:]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56a2592f-bedd-4c37-9d61-49df275c868e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduce(mat, drop=-1):\n",
    "    \"\"\"Reduce a matrix by row and col defined by <drop>\"\"\"\n",
    "    return np.delete(np.delete(mat,drop,0), drop,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cb31cdb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kf_red(inv_red_mat):\n",
    "    \"\"\"Kirchhoff index / #-of-vertices: in terms of inverse reduced Laplacian matrix\"\"\"\n",
    "    inv_diag = np.diag(inv_red_mat)\n",
    "    vert = len(inv_red_mat) + 1\n",
    "\n",
    "    return (np.sum(inv_diag) - np.sum(inv_red_mat) / vert)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "caebc53c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kf_moore(adj_mat):\n",
    "    \"\"\"Kirchhoff index / #-of-vertices: in terms of Moore inverse of Laplacian matrix\"\"\"\n",
    "    lap_mat = laplacian(adj_mat)\n",
    "    vert = len(adj_mat)\n",
    "    ones_vert = np.ones_like(lap_mat) / vert\n",
    "    moore_inv = np.linalg.inv(lap_mat + ones_vert) - ones_vert\n",
    "    return np.trace(moore_inv)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4177d396-aabf-4fde-af78-01ed1fe642f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def grav_graph_inv_adj(adj_mat, drop=-1):\n",
    "    \"\"\"Gravitational graph invariant: in terms of the inverse reduced Laplacian matirx\"\"\"\n",
    "    lap_mat = laplacian(adj_mat)\n",
    "    red_lap_mat = reduce(lap_mat, drop=drop)\n",
    "    red_adj_mat = reduce(adj_mat, drop=drop)\n",
    "    inv_red_mat = np.linalg.inv(red_lap_mat)\n",
    "    inv_diag = np.diag(inv_red_mat)\n",
    "\n",
    "    return 2 * np.sum(inv_diag) - np.matmul(inv_diag, np.matmul(red_adj_mat, inv_diag)) + np.sum(inv_red_mat * red_adj_mat * inv_red_mat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87350b08-7c39-46cb-9669-c8290d4f48b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def grav_graph_inv(red_lap_mat, inv_red_mat):\n",
    "    \"\"\"Gravitational graph invariant: in terms of the inverse reduced Laplacian matirx\n",
    "    (equivalent to grav_graph_inv_adj)\n",
    "    \"\"\"\n",
    "    inv_diag = np.diag(inv_red_mat)\n",
    "\n",
    "    return 2 * np.sum(inv_diag) + np.matmul(inv_diag, np.matmul(red_lap_mat, inv_diag)) - np.sum(inv_red_mat * red_lap_mat * inv_red_mat)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "16209435",
   "metadata": {},
   "source": [
    "## Function for random graph generation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0bd3f4c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_regular_adjacency(n_vertices: int, degree: int, max_tries: int = 1000) -> np.ndarray:\n",
    "    \"\"\"\n",
    "    Generate the Laplacian matrix of a random d-regular undirected graph.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n_vertices : int\n",
    "        Number of vertices in the graph.\n",
    "    degree : int\n",
    "        Degree of each vertex (d-regular graph).\n",
    "    max_tries : int\n",
    "        Maximum number of attempts to generate a simple graph.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    np.ndarray\n",
    "        Adjacency matrix of shape (n_vertices, n_vertices).\n",
    "\n",
    "    Raises\n",
    "    ------\n",
    "    ValueError\n",
    "        If parameters are invalid or a simple graph cannot be generated.\n",
    "    \"\"\"\n",
    "\n",
    "    # if degree >= n_vertices:\n",
    "    #     raise ValueError(\"Degree must be less than the number of vertices.\")\n",
    "    if (n_vertices * degree) % 2 != 0:\n",
    "        raise ValueError(\"n_vertices * degree must be even.\")\n",
    "\n",
    "    for _ in range(max_tries):\n",
    "        # Create stubs\n",
    "        stubs = [v for v in range(n_vertices) for _ in range(degree)]\n",
    "        random.shuffle(stubs)\n",
    "\n",
    "        A = np.zeros((n_vertices, n_vertices), dtype=int)\n",
    "        valid = True\n",
    "\n",
    "        # Pair stubs\n",
    "        for i in range(0, len(stubs), 2):\n",
    "            u, v = stubs[i], stubs[i + 1]\n",
    "            #if u == v or A[u, v] == degree:\n",
    "            if A[u, v] == degree:\n",
    "                valid = False\n",
    "                break\n",
    "            A[u, v] += 1\n",
    "            A[v, u] += 1\n",
    "\n",
    "        if valid:\n",
    "            return A\n",
    "\n",
    "    return None\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7fb2a485",
   "metadata": {},
   "outputs": [],
   "source": [
    "def add_graph_row(adj_mat, vert, degree):\n",
    "    \n",
    "    lap_mat = laplacian(adj_mat)\n",
    "    red_lap_mat = reduce(lap_mat)\n",
    "    det_red_mat = int(np.round(np.linalg.det(red_lap_mat)))\n",
    "    \n",
    "    edg = int(edges(adj_mat))\n",
    "    degrees = np.diag(lap_mat)\n",
    "    d_max = degree\n",
    "    d_min = np.min(degrees)\n",
    "    \n",
    "    if d_min > 0 and det_red_mat > 0.0:\n",
    "        \n",
    "        # inverse reduced Laplacian matrix\n",
    "        inv_red_mat = np.linalg.inv(red_lap_mat)\n",
    "\n",
    "        # gravitational graph invariant\n",
    "        unknown_invariant = grav_graph_inv(red_lap_mat, inv_red_mat)\n",
    "        \n",
    "        \n",
    "        # Kirchhoff index\n",
    "        kirchhoff_red = kf_red(inv_red_mat)\n",
    "        \n",
    "        row = [\n",
    "            vert,\n",
    "            d_max,\n",
    "            np.round(kirchhoff_red,6),\n",
    "            np.round(unknown_invariant,2),\n",
    "            np.round((vert+edg-1-unknown_invariant),3),\n",
    "            det_red_mat,\n",
    "        ]\n",
    "        \n",
    "        if (abs(kirchhoff_red) < 1E12):            \n",
    "            return row\n",
    "        \n",
    "    return None\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68fe2a26",
   "metadata": {},
   "source": [
    "## Generate random data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9611cd1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "min_vert = 2\n",
    "max_vert = 20\n",
    "step_vert = 1\n",
    "size = 1_000_000\n",
    "degree = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25db4379",
   "metadata": {},
   "outputs": [],
   "source": [
    "def graph_nr(v):\n",
    "    \"\"\"Determines how many graphs are randomly generated for given vertex number v.\n",
    "    Arbitrary choice.\n",
    "    \"\"\"\n",
    "    return 25 * v**3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fdd90194",
   "metadata": {},
   "outputs": [],
   "source": [
    "graph_nrs = [graph_nr(v) for v in range(min_vert, max_vert+1, step_vert)]\n",
    "plt.plot(graph_nrs, '.')\n",
    "plt.grid()\n",
    "print(np.sum(graph_nrs))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6f1a22a1",
   "metadata": {},
   "source": [
    "### Random generation: loop over vertex number"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2407f552-c8f7-412b-95de-f9749a072db3",
   "metadata": {},
   "outputs": [],
   "source": [
    "COLUMNS = [\n",
    "    \"vert\", \n",
    "    \"d_max\", \n",
    "    \"kh\", \n",
    "    \"invariant\", \n",
    "    \"full_inv\", \n",
    "    \"det\"]\n",
    "\n",
    "print(f\"{datetime.datetime.now()}: Start\")\n",
    "\n",
    "nr = 0\n",
    "\n",
    "for vert in range(min_vert, max_vert+1, step_vert):\n",
    "\n",
    "    vert_max_range = int(np.round(graph_nr(vert)))\n",
    "    print(f\"{vert=}, {vert_max_range=}\")\n",
    "    \n",
    "    tab = []\n",
    "\n",
    "    for _ in range(vert_max_range):\n",
    "    \n",
    "        if nr == size:\n",
    "            print(f\"{datetime.datetime.now()}: Max number {nr} reached.\")\n",
    "            break\n",
    "        \n",
    "        nr += 1\n",
    "        if nr % 1_000_000 == 0:\n",
    "            print(f\"{datetime.datetime.now()}: {nr=} reached.\")\n",
    "            \n",
    "        if (vert * degree) % 2 != 0:\n",
    "            continue\n",
    "        adj_mat = random_regular_adjacency(vert,degree) \n",
    "\n",
    "        if adj_mat is not None:\n",
    "            graph_row = add_graph_row(adj_mat, vert, degree)    \n",
    "\n",
    "            if graph_row is not None:\n",
    "                tab.append(graph_row)\n",
    "\n",
    "    # if vert % 2 == 0 and vert > 5:\n",
    "    #     # triangle chain\n",
    "    #     adj_mat = np.zeros((vert,vert), dtype=int)\n",
    "    #     adj_mat[np.arange(1,vert),np.arange(0,vert-1)] = 1\n",
    "    #     adj_mat[np.arange(2,vert),np.arange(0,vert-2)] = 1\n",
    "        \n",
    "    #     adj_mat[vert-1,0] += 1 \n",
    "    #     adj_mat[np.arange(vert-2,vert),np.arange(0,2)] += 1\n",
    "\n",
    "    #     adj_mat += adj_mat.T\n",
    "\n",
    "    #     graph_row = add_graph_row(adj_mat, vert, degree)\n",
    "\n",
    "    #     tab.append(graph_row)\n",
    "\n",
    "    \n",
    "    # START: generate cycle graph (for visual purposes)\n",
    "    adj_mat = np.zeros((vert,vert), dtype=int)\n",
    "    adj_mat[np.arange(1,vert),np.arange(0,vert-1)] = 1\n",
    "    \n",
    "    adj_mat[vert-1,0] += 1 \n",
    "\n",
    "    adj_mat += adj_mat.T\n",
    "\n",
    "    graph_row = add_graph_row(adj_mat, vert, degree)\n",
    "\n",
    "    tab.append(graph_row)\n",
    "    # END: cycle graph\n",
    "\n",
    "    df_tab = pd.DataFrame(tab, columns=COLUMNS)\n",
    "    df_tab[\"multiple\"] = 1\n",
    "    df_tab = df_tab.groupby(COLUMNS).count().reset_index()\n",
    "    df_tab[\"gyration_radius\"] = df_tab[\"kh\"]/vert\n",
    "    \n",
    "    print(f\"{vert=}: len={len(df_tab)}\")\n",
    "    \n",
    "\n",
    "    df = df_tab if vert == min_vert else pd.concat([df,df_tab])\n",
    "        \n",
    "df.to_pickle(f\"./graphs_{datetime.datetime.now().strftime(\"%Y%m%d%H%M%S\")}_size_{size}.pickle\")\n",
    "\n",
    "df.tail(5)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e73bac2e",
   "metadata": {},
   "source": [
    "### Store random data in pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4cb1e0c3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import glob\n",
    "\n",
    "file_list = sorted(glob.glob(\"./*.pickle\"))\n",
    "# file_list = sorted(glob.glob(\"./data/graphs_20260119223102_size_60000000.pickle\"))\n",
    "latest_file = file_list[-1]\n",
    "print(\"Load\", latest_file)\n",
    "df = pd.read_pickle(latest_file).astype(float)\n",
    "df.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c44a298f",
   "metadata": {},
   "outputs": [],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6388da1",
   "metadata": {},
   "source": [
    "### Compute mean gyration radius\n",
    "Calculate average values for gyration radius for given vertex number and various dimensions (controlling the weight-factor: red-Laplace-determinant)^(D/2) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "72906503",
   "metadata": {},
   "outputs": [],
   "source": [
    "dim_range = [1,2,3,4,5]\n",
    "\n",
    "df_kf_mean = df[[\"vert\", \"gyration_radius\", \"multiple\"]][\n",
    "        (df[\"gyration_radius\"] < (df[\"vert\"]*df[\"vert\"]-1)/df[\"vert\"]/12) |\n",
    "        (df[\"vert\"] < 9)\n",
    "        ]\n",
    "df_kf_mean.loc[:,\"gyration_multiple\"] = df_kf_mean[\"gyration_radius\"]*df_kf_mean[\"multiple\"]\n",
    "df_kf_mean.loc[:,\"gyr_square_multiple\"] = df_kf_mean[\"gyration_radius\"] * df_kf_mean[\"gyration_multiple\"]\n",
    "\n",
    "df_kf_mean = df_kf_mean.groupby([\"vert\"]).sum().reset_index()\n",
    "df_kf_mean.loc[:,\"gyration_mean\"] = df_kf_mean[\"gyration_multiple\"]/df_kf_mean[\"multiple\"]\n",
    "df_kf_mean.loc[:,\"gyr_sigma\"] = np.sqrt(df_kf_mean[\"gyr_square_multiple\"]/df_kf_mean[\"multiple\"] - df_kf_mean[\"gyration_mean\"]*df_kf_mean[\"gyration_mean\"])\n",
    "\n",
    "\n",
    "df_kf_weighted_mean = {}\n",
    "    \n",
    "for dim in dim_range:\n",
    "    # the following filter is used to remove the cycle graphs that are generated \"by hand\"\n",
    "    df_aux = df[\n",
    "        (df[\"gyration_radius\"] < (df[\"vert\"]*df[\"vert\"]-1)/df[\"vert\"]/12) |\n",
    "        (df[\"vert\"] < 9)\n",
    "        ]\n",
    "    \n",
    "    # dimension-dependent weight\n",
    "    df_aux[\"weight\"] = df_aux[\"det\"]**(-dim/2.)*df_aux[\"multiple\"]\n",
    "\n",
    "    # gyration radius\n",
    "    df_aux[\"gyration_weighted\"] = df_aux[\"gyration_radius\"]*df_aux[\"weight\"]  \n",
    "    df_aux[\"gyr_square_weighted\"] = df_aux[\"gyration_radius\"]*df_aux[\"gyration_weighted\"]\n",
    "\n",
    "    df_kf_weighted_mean[dim] = df_aux[[\"vert\", \"gyration_weighted\", \"gyr_square_weighted\", \"weight\"]].groupby([\"vert\"]).sum().reset_index()\n",
    "    df_kf_weighted_mean[dim][\"gyr_weighted_mean\"] = df_kf_weighted_mean[dim][\"gyration_weighted\"]/df_kf_weighted_mean[dim][\"weight\"]\n",
    "    df_kf_weighted_mean[dim][\"gyr_weighted_sigma\"] = np.sqrt(df_kf_weighted_mean[dim][\"gyr_square_weighted\"]/df_kf_weighted_mean[dim][\"weight\"] - df_kf_weighted_mean[dim][\"gyr_weighted_mean\"]*df_kf_weighted_mean[dim][\"gyr_weighted_mean\"])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "db1c86f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(df_kf_mean[\"vert\"], df_kf_mean[\"gyration_mean\"], \"-\")\n",
    "plt.plot(df_kf_mean[\"vert\"], df_kf_mean[\"gyration_mean\"]+df_kf_mean[\"gyr_sigma\"], \"-\")\n",
    "plt.plot(df_kf_mean[\"vert\"], df_kf_mean[\"gyration_mean\"]-df_kf_mean[\"gyr_sigma\"], \"-\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07bd9643",
   "metadata": {},
   "outputs": [],
   "source": [
    "dim_plot = 2\n",
    "df_plot = df_kf_weighted_mean[dim_plot]\n",
    "\n",
    "plt.plot(df_plot[\"vert\"], df_plot[\"gyr_weighted_mean\"], \"-\")\n",
    "plt.plot(df_plot[\"vert\"], df_plot[\"gyr_weighted_mean\"]+df_plot[\"gyr_weighted_sigma\"], \"-\")\n",
    "plt.plot(df_plot[\"vert\"], df_plot[\"gyr_weighted_mean\"]-df_plot[\"gyr_weighted_sigma\"], \"-\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "37b40d60",
   "metadata": {},
   "source": [
    "## Plots of gyration radius"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "abf94ef3",
   "metadata": {},
   "source": [
    "### Scatter plot\n",
    "Scatter plot of gyration radius over vertex number as well as\n",
    "- mean gyraton radius,\n",
    "- lower bound.\n",
    "Color coding by spanning tree entropy h(\\gamma) = \\log(det' / v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4bf2eca",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(6,4))\n",
    "ax = fig.add_axes([0, 0, 1, 1], frameon=False)\n",
    "\n",
    "df_plot = df\n",
    "\n",
    "# plot the lower bound\n",
    "lower_bound = (df_plot[\"vert\"]-1)/degree/df_plot[\"vert\"] - 1./df_plot[\"vert\"]**2.\n",
    "ax.plot(df_plot[\"vert\"], lower_bound, '-', linewidth=0.75, c='darkgray')\n",
    "\n",
    "# scatter plot of gyration radius\n",
    "scat5 = ax.scatter(x=df_plot['vert'], \n",
    "                    y=df_plot['gyration_radius'], \n",
    "                    c=np.log(df_plot[\"det\"].astype(float))/df_plot[\"vert\"], \n",
    "                    cmap='turbo',#'viridis',\n",
    "                    s=1)\n",
    "plt.colorbar(scat5, label=\"spanning tree entropy\")\n",
    "ax.axis([0, max_vert+0.1, -0.01, 1.5])\n",
    "\n",
    "# line plot of average gyration radius for D=0\n",
    "ax.plot(df_kf_mean[\"vert\"], \n",
    "        df_kf_mean[\"gyration_mean\"], \n",
    "        '-', \n",
    "        c='darkblue',\n",
    "        linewidth=0.75)\n",
    "\n",
    "# line plot of average gyration radius (choose D>0)\n",
    "# for dim in dim_range: # range(1,26):\n",
    "dim = 2\n",
    "ax.plot(df_kf_weighted_mean[dim][\"vert\"], \n",
    "        df_kf_weighted_mean[dim][\"gyr_weighted_mean\"], \n",
    "        '--', \n",
    "        c='darkblue', \n",
    "        linewidth=0.75)\n",
    "\n",
    "ax.xaxis.set_major_locator(MultipleLocator(2))\n",
    "ax.grid(visible=True)\n",
    "plt.xlabel(\"v\")\n",
    "plt.ylabel(\"Kf / v²\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae798573",
   "metadata": {},
   "source": [
    "### Distribution function\n",
    "Distribution of gyration radius for various vertex numbers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ab48073e",
   "metadata": {},
   "outputs": [],
   "source": [
    "for plot_vert in range(11,21,3):\n",
    "    df_distr = df[df[\"vert\"] == plot_vert]\n",
    "    plt.hist(df_distr[\"gyration_radius\"], weights=df_distr[\"multiple\"],bins=100, histtype=\"step\", label=f\"vert={plot_vert}\", density=True)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf5af717",
   "metadata": {},
   "source": [
    "## Plot of spanning tree entropy over v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d59f67c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "df_plot = df \n",
    "plt.scatter(x=df_plot[\"vert\"], \n",
    "            y=np.log(df_plot[\"det\"].astype(float))/df_plot[\"vert\"], \n",
    "            s=0.5,\n",
    "            label=f\"degree {degree}\")\n",
    "plt.grid(visible=True)\n",
    "plt.title(\"Spanning tree entroy\")\n",
    "plt.legend()\n",
    "plt.xlabel(\"vertex number\")\n",
    "plt.ylabel(\"spanning tree entropy\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "129325aa",
   "metadata": {},
   "source": [
    "## Plot of graviational graph invariant"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4ef14b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(6,4))\n",
    "ax = fig.add_axes([0, 0, 1, 1], frameon=False)\n",
    "\n",
    "df_plot = df \n",
    "\n",
    "scat5 = ax.scatter(x=df_plot['vert'], \n",
    "                    y=df_plot['invariant'], \n",
    "                    c=np.log(df_plot[\"det\"].astype(float))/df_plot[\"vert\"], \n",
    "                    cmap='turbo',#'viridis',\n",
    "                    s=0.5)\n",
    "plt.colorbar(scat5, label=\"spanning tree entropy\")\n",
    "ax.axis([0, max_vert+1, -0.1, 2*max_vert])\n",
    "\n",
    "ax.grid(visible=True)\n",
    "plt.xlabel(\"v\")\n",
    "plt.ylabel(\"Invariant\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b3d535c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "GaussianMatrixModel (3.14.2)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/refined_catalan_numbers_brute_force_counting.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This jupyter notebook caluclates the refined Catalan numbers for all Laplacian matrices of skeleton graphs for given degrees (d_1, d_2, ..., d_v), including graphs with loops.\n",
    "\n",
    "Python: 3.14\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Definitions, Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy.linalg as la\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Settings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "vtx_multiplicities = [5,4,3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "half_edge_nr = np.sum(vtx_multiplicities)\n",
    "if  half_edge_nr % 2:\n",
    "    raise ValueError(f\"Total vertex multiplicity = {half_edge_nr}: must be even\")\n",
    "\n",
    "edg_nr = half_edge_nr // 2\n",
    "vtx_nr = len(vtx_multiplicities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "vtx_matrix = la.block_diag(*[np.ones(mltpl, dtype=int) for mltpl in vtx_multiplicities])\n",
    "vtx_symm_generator = la.block_diag(*[np.roll(np.identity(mltpl, dtype=int),1,axis=0) for mltpl in vtx_multiplicities])\n",
    "edg_symm_generator = la.block_diag(*(edg_nr*[[[0,1],[1,0]]]))\n",
    "initial_edg_vtx_matrix = la.block_diag(*(edg_nr*[[[1],[-1]]]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Define graph functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def count_blocks(block_matrix, accuracy = 6):\n",
    "    return np.sum(np.round(la.eigvals(block_matrix), accuracy) == 1.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swap(matrix, r1, r2):\n",
    "    out = matrix.copy()\n",
    "    out[[r1,r2]] = out[[r2,r1]]\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_edg_vtx_list(half_edg_nr):\n",
    "    \n",
    "    edg_nr = half_edg_nr // 2\n",
    "    \n",
    "    permutations = np.arange(half_edg_nr).reshape((1,half_edg_nr))\n",
    "    \n",
    "    for leg1 in np.arange(1,half_edg_nr-1,2):\n",
    "        \n",
    "        #print(permutations.shape)\n",
    "        new_perms = []\n",
    "        \n",
    "        for leg2 in np.arange(leg1+1, half_edg_nr):\n",
    "        \n",
    "            for perm in permutations:\n",
    "                new_perms.append(swap(perm, leg1, leg2))\n",
    "                #print(leg1, leg2, np.array(new_perms).shape)\n",
    "                \n",
    "        permutations = np.concatenate([permutations,new_perms])\n",
    "        \n",
    "    #print(permutations.shape)\n",
    "    return permutations\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def edge_vtx_matrix(perm):\n",
    "    return np.matmul(vtx_matrix, initial_edg_vtx_matrix[perm]).T\n",
    "\n",
    "def laplace_matrix(perm):\n",
    "    edge_vtx_mat = edge_vtx_matrix(perm)\n",
    "    return np.matmul(edge_vtx_mat.T, edge_vtx_mat)\n",
    "\n",
    "def det_laplace(lap):\n",
    "    return int(np.round(la.det(lap[1:,1:])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def faces(perm):\n",
    "    return count_blocks(np.matmul(edg_symm_generator[perm].T[perm].T, vtx_symm_generator))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def keep_connected(perms):\n",
    "    return np.array([perm for perm in perms if det_laplace(laplace_matrix(perm))])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "perms = generate_edg_vtx_list(half_edge_nr)\n",
    "perms.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# keep only connected graphs\n",
    "connected_perms = keep_connected(perms) if vtx_nr>1 else perms\n",
    "connected_perms.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "collect = []\n",
    "for perm in connected_perms:\n",
    "    laplace = laplace_matrix(perm)\n",
    "    det = det_laplace(laplace) if vtx_nr>1 else 1\n",
    "    fc = faces(perm)\n",
    "    collect.append([laplace,fc,vtx_nr,fc-edg_nr+vtx_nr, det])\n",
    "    #print(fc, vtx_nr, fc-vtx_nr, det)\n",
    "    #print(laplace)\n",
    "collect = pd.DataFrame(collect, columns=[\"laplace\",\"faces\",\"vtx\",\"euler_char\",\"det\"])\n",
    "collect[\"laplace\"] = collect[\"laplace\"].astype(str)\n",
    "#collect.sort_values([\"det\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "summary = collect[[\"euler_char\",\"det\",\"laplace\",\"vtx\"]]\n",
    "summary = summary.groupby([\"euler_char\",\"laplace\",\"det\"]).agg({'vtx': 'count'}).reset_index().rename(columns={\"vtx\":\"count\"}).sort_values([\"euler_char\",\"det\"])\n",
    "summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename = \"_\".join([\"C\"]+[str(d) for d in vtx_multiplicities])+\".csv\"\n",
    "summary.to_csv(filename, sep=\";\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "summary[[\"euler_char\",\"count\"]].groupby([\"euler_char\"]).sum().reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "collect"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "GaussianMatrixModel (3.14.2)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

